Uncertainty Quantification in Machine Learning for Engineering Design and Health Prognostics: A Tutorial

On top of machine learning models, uncertainty quantification (UQ) functions as an essential layer of safety assurance that could lead to more principled decision making by enabling sound risk assessment and management. The safety and reliability improvement of ML models empowered by UQ has the potential to significantly facilitate the broad adoption of ML solutions in high-stakes decision settings, such as healthcare, manufacturing, and aviation, to name a few. In this tutorial, we aim to provide a holistic lens on emerging UQ methods for ML models with a particular focus on neural networks and the applications of these UQ methods in tackling engineering design as well as prognostics and health management problems. Toward this goal, we start with a comprehensive classification of uncertainty types, sources, and causes pertaining to UQ of ML models. Next, we provide a tutorial-style description of several state-of-the-art UQ methods: Gaussian process regression, Bayesian neural network, neural network ensemble, and deterministic UQ methods focusing on spectral-normalized neural Gaussian process. Established upon the mathematical formulations, we subsequently examine the soundness of these UQ methods quantitatively and qualitatively (by a toy regression example) to examine their strengths and shortcomings from different dimensions. Then, we review quantitative metrics commonly used to assess the quality of predictive uncertainty in classification and regression problems. Afterward, we discuss the increasingly important role of UQ of ML models in solving challenging problems in engineering design and health prognostics. Two case studies with source codes available on GitHub are used to demonstrate these UQ methods and compare their performance in the life prediction of lithium-ion batteries at the early stage and the remaining useful life prediction of turbofan engines.

==> test/GP1DSimpleV2_NoisyMeasurements.m <==
function GP1DSimpleV2_NoisyMeasurements()
% This code implements simple 1D GP regression. It assumes a zero mean GP
% prior.
close all

% This is the true yet unknown function
% Y = sin(0.9*X)

Ntrain = 4;             % Number of training points
Ntest = 100;            % Number of test points
s = (1e-1)^2;          % Noise variance (sigma_n^2)
% s = (1e-3)^2;          % Noise variance (sigma_n^2)
kernelParameter = 1.0;  % Kernal parameter (lengthscale l for squared 
                        % Exponential kernal on Slide 28)

% Control random number generation for repeatability 
rand('state',18);
randn('state',20);

% Sample Ntrain input points and noisy versions of the function evaluated
% at these points
X1 = unifrnd(-3, 0, Ntrain, 1);
X1 = sort(X1);          % For creating easy-to-explain covariance matrices 
                        % (just for making slides)
Y1 = gfun(X1) + sqrt(s)*randn(Ntrain,1);

% Sample Ntrain input points and clean versions of the function evaluated
% at these points
X2 = unifrnd(2, 4, Ntrain, 1);
X2 = sort(X2);          % For creating easy-to-explain covariance matrices 
                        % (just for making slides)
Y2 = gfun(X2) + sqrt(s)*randn(Ntrain,1);

% Concatenate X1 and X2 (Y1 and Y2) into a single vector
X = [X1;X2]; Y = [Y1;Y2];

% Generate test points where we are going to make predictions
Xtest = (linspace(-5, 5, Ntest))';
Ytest = gfun(Xtest) + sqrt(s)*randn(Ntest,1);

% Run GP using MATLAB built-in GPR functions to validate the above
% implementation
sigma_n = sqrt(s);
kparams0 = [kernelParameter, 1.0];
gprMdl = fitrgp(X,Y,'Basis','none',...
    'KernelFunction','squaredexponential',...
    'KernelParameters',kparams0,'Sigma',sigma_n,...
    'FitMethod','exact','PredictMethod','exact');
[Ypred,Ysd] = predict(gprMdl,Xtest);
mustar = Ypred; sigmastar = Ysd;
gprMdl.KernelInformation.KernelParameters

% Get values for calibration curve
% Step 1: generate M confidence levels
K_c = 11;
c_all = linspace(0, 1, K_c);
c_all(1) = 0.01;
c_all(end) = 0.99;

% Step 2: count how many confidence intervals contain the true y
z_all = norminv((1+c_all)/2,0,1);
for j = 1:K_c
    z = z_all(j);
    ind(j,:) = (Ytest >= mustar-z*sigmastar & Ytest <= mustar+z*sigmastar);
    c_hat_all(j) = sum(ind(j,:)) / Ntest;
end

% Step 3: calculate expected calibration error (ECE)
ECE = 1/K_c*sum(abs(c_hat_all - c_all))
% plot(c_hat_all,c_all,'r.')

% Get values for sparsification plot
% Step 1: generate M fractions
K_s = 51;
frac_all = linspace(0, 1, K_s);
[~, ID_sorted_uq] = sort(sigmastar,'descend');

sse_all = (Ytest-mustar).^2;
[~, ID_sorted_true] = sort(sse_all,'descend');

% Step 2: count how many confidence intervals contain the true y
for j = 1:K_s
    frac = frac_all(j);
    ID_remaining_uq = ID_sorted_uq((Ntest*frac+1):end);
    rmse_all_uq(j) = sqrt(sum(sse_all(ID_remaining_uq)));

    ID_remaining_true = ID_sorted_true((Ntest*frac+1):end);
    rmse_all_true(j) = sqrt(sum(sse_all(ID_remaining_true)));
end

% Generate plots
% Confidence levels
figure('DefaultAxesFontsize',24);
for k = 1:K_c
    plot([c_all(k),c_all(k)], [0,1], 'k--', 'Linewidth', 0.5); hold on;
end
axis([0, 1, 0, 1])
xticks(linspace(0, 1, 6))
yticks(linspace(0, 1, 6))
xlabel('Expected confidence')
ylabel('Observed confidence')
print('ConfidenceLevelPlot','-dsvg','-r600')

% Calibration curve
figure('DefaultAxesFontsize',16);
for k = 1:K_c
    plot([c_all(k),c_all(k)], [0,1], 'k--', 'Linewidth', 0.5); hold on;
end
plot([0,1], [0,1], '-', 'Color',[0.5,0.5,0.5],'Linewidth', 1.5); hold on;
plot(c_all, c_hat_all, 'b.--', 'MarkerSize', 24, 'Linewidth', 1.5); hold on;
axis([0, 1, 0, 1])
plots = get(gca, 'Children');
xticks(linspace(0, 1, 6))
yticks(linspace(0, 1, 6))
xlabel('Expected confidence')
ylabel('Observed confidence')
legend(plots([1,2]), {'Calibration','Ideal'},...
    'Location','northwest')
print('CalibrationPlot','-dsvg','-r600')

% Sparsification curve
figure('DefaultAxesFontsize',16);
plot(frac_all, rmse_all_true, '-', 'Color',[0.5,0.5,0.5],'Linewidth', 1.5); hold on;
plot(frac_all, rmse_all_uq, 'b--', 'MarkerSize', 24, 'Linewidth', 1.5); hold on;
axis([0, 1, 0, 4])
plots = get(gca, 'Children');
xticks(linspace(0, 1, 6))
yticks(linspace(0, 4, 5))
xlabel('Fraction of removed samples')
ylabel('RMSE')
grid on
legend(plots([1,2]), {'Calculated','Oracle'},...
    'Location','northeast')
print('SparsificationPlot','-dsvg','-r600')

% Test Data (sorted) + Error Bars
figure('DefaultAxesFontsize',24);
cid = 6;
c_all(cid)
ID = 1:1:100;
[Ytest_sorted, ID_sorted] = sort(Ytest,'ascend');
ind_sorted = ind(cid,ID_sorted);
plot(ID, Ytest_sorted, 'r--','Linewidth', 2.5,....
    'MarkerSize',16); hold on;
color_lightblue = [       0.4000    0.6682    0.8446];
% color_darkblue = [        0.1000    0.5023    0.7669];
errorbar(ID(ind_sorted),mustar(ID_sorted(ind_sorted)),z_all(cid)*sigmastar(ID_sorted(ind_sorted)),'bs',....
    'MarkerSize',4,...
    'MarkerEdgeColor','blue','MarkerFaceColor',color_lightblue,...
    'Color','blue','Linewidth', 0.6,'CapSize',0); hold on;
color_lightgray = [0.6,0.6,0.6];
errorbar(ID(~ind_sorted),mustar(ID_sorted(~ind_sorted)),z_all(cid)*sigmastar(ID_sorted(~ind_sorted)),'bs',....
    'MarkerSize',4,...
    'MarkerEdgeColor',color_lightgray,'MarkerFaceColor',color_lightgray,...
    'Color',color_lightgray,'Linewidth', 0.6,'CapSize',0); hold on;
% axis([-5, 5, -3, 3])
plots = get(gca, 'Children');
xticks(linspace(0, 100, 6))
xlabel('Sample index (sorted)')
ylabel('\it{y}')
legend(plots([2,1,3]), {'Accurate','Inaccurate',...
    'Observed'},...
    'Location','northwest')
print('GPDataSortedErrorBarPlot','-dsvg','-r600')

% Data + Mean Prediction + Confidence (Shaded Area)
figure('DefaultAxesFontsize',16);
ff_posterior = [mustar+2*sigmastar;flip(mustar-2*sigmastar,1)];
fill([Xtest; flip(Xtest,1)], ff_posterior,...
    [204 204 255]/255,...
    'EdgeColor', [204 204 255]/255); hold on;
% plot(Xtest, gfun(Xtest), 'r--', 'Linewidth', 1.5); hold on;
plot(Xtest, mustar, 'b-', 'MarkerSize', 16, 'Linewidth', 1.5); hold on;
plot(X, Y, 'r.', 'MarkerSize', 24); hold on;
plot(Xtest, Ytest, 'ro', 'MarkerSize', 6); hold on;
plot(Xtest, gfun(Xtest), 'r--', 'Linewidth', 1.5); hold on;
axis([-5, 5, -3, 3])
plots = get(gca, 'Children');
xticks(linspace(-5, 5, 11))
xlabel('\it{x}')
ylabel('\it{y}')
legend(plots([1,3,2,4,5]), {'Function','Training Data','Test Data','Mean','Confidence'},...
    'Location','northwest')
print('GPAllPlot','-dsvg','-r600')

function Y = gfun(X) 
Y = sin(0.9*X);


==> test/test.py <==

# https://scikit-learn.org/stable/auto_examples/gaussian_process/plot_gpr_noisy_targets.html
# https://scikit-learn.org/stable/auto_examples/gaussian_process/plot_gpr_prior_posterior.html#sphx-glr-auto-examples-gaussian-process-plot-gpr-prior-posterior-py
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
mpl.rcParams['xtick.labelsize'] = 24
mpl.rcParams['ytick.labelsize'] = 24



X = np.linspace(start=0, stop=10, num=1_000).reshape(-1, 1)
y = np.squeeze(X * np.sin(X))

rng = np.random.RandomState(1)
training_indices = rng.choice(np.arange(y.size), size=6, replace=False)
X_train, y_train = X[training_indices], y[training_indices]

from sklearn.gaussian_process import GaussianProcessRegressor
from sklearn.gaussian_process.kernels import RBF
from sklearn.gaussian_process.kernels import Matern

n_samples = 5

# squared-exponential kernel
kernel_sqexp = 1 * RBF(length_scale=1.0, length_scale_bounds=(1e-2, 1e2))
gpr_sqexp = GaussianProcessRegressor(kernel=kernel_sqexp, n_restarts_optimizer=9)
gpr_sqexp.fit(X_train, y_train)
gpr_sqexp.kernel_
y_samples_sqexp = gpr_sqexp.sample_y(X, n_samples)

# Matern 1/2
kernelMat1 = 1.0 * Matern(length_scale=1.0, length_scale_bounds=(1e-1, 10.0), nu=0.5)
gpr_Mat1 = GaussianProcessRegressor(kernel=kernelMat1, n_restarts_optimizer=9)
gpr_Mat1.fit(X_train, y_train)
gpr_Mat1.kernel_
y_samples_Mat1 = gpr_Mat1.sample_y(X, n_samples)

# Matern 3/2
kernelMat3 = 1.0 * Matern(length_scale=1.0, length_scale_bounds=(1e-1, 10.0), nu=1.5)
gpr_Mat3 = GaussianProcessRegressor(kernel=kernelMat3, n_restarts_optimizer=9)
gpr_Mat3.fit(X_train, y_train)
gpr_Mat3.kernel_
y_samples_Mat3 = gpr_Mat3.sample_y(X, n_samples)

# Matern 5/2
kernelMat5 = 1.0 * Matern(length_scale=1.0, length_scale_bounds=(1e-1, 10.0), nu=2.5)
gpr_Mat5 = GaussianProcessRegressor(kernel=kernelMat5, n_restarts_optimizer=9)
gpr_Mat5.fit(X_train, y_train)
gpr_Mat5.kernel_
y_samples_Mat5 = gpr_Mat5.sample_y(X, n_samples)

mean_prediction_sqexp, std_prediction_sqexp = gpr_sqexp.predict(X, return_std=True)
mean_prediction_Mat5,  std_prediction_Mat5  = gpr_Mat5.predict(X, return_std=True)
mean_prediction_Mat3,  std_prediction_Mat3  = gpr_Mat3.predict(X, return_std=True)
mean_prediction_Mat1,  std_prediction_Mat1  = gpr_Mat1.predict(X, return_std=True)

# print(y_samples_Mat5.shape)

plt.legend()
plt.ylabel("$f(x)$")
_ = plt.title("True generative process")
plt.xlabel("$x$")

def plot_gp(X, mean_prediction, std_prediction, customLineStyle='-', customColor='b', customLabel=None):
    plt.plot(X, mean_prediction, linestyle=customLineStyle, color=customColor, label=customLabel)
    # plt.fill_between(X.ravel(),
    # mean_prediction - 1.96 * std_prediction,
    # mean_prediction + 1.96 * std_prediction,
    # alpha=0.5,
    # label=r"95% confidence interval",
    # )

def plot_gp_samples(X, y_samples, customLineStyle='-', customColor='b', customLabel=None):
    for i in range(y_samples.shape[1]):
        plt.plot(X, y_samples[:,i], linestyle=customLineStyle, c=customColor, label=customLabel)


plot_gp(X, mean_prediction_sqexp, std_prediction_sqexp, '-',  'tab:orange', r"Squared-exponential")
plot_gp(X, mean_prediction_Mat1,  std_prediction_Mat1,  '-.', 'tab:green',  r"Matérn 1/2")
plot_gp(X, mean_prediction_Mat3,  std_prediction_Mat3,  '--', 'tab:olive',  r"Matérn 3/2")
plot_gp(X, mean_prediction_Mat5,  std_prediction_Mat5,  ':',  'tab:purple', r"Matérn 5/2")

plot_gp_samples(X, y_samples_sqexp, '-',  'tab:orange',   ) #   r"GP samples $\nu \to \infty$")
plot_gp_samples(X, y_samples_Mat3,  '-.', 'tab:green' ,    ) #   r"GP samples $\nu = 1/2$")
plot_gp_samples(X, y_samples_Mat1,  '-', 'tab:olive', ) # , r"GP samples $\nu = 3/2$")
plot_gp_samples(X, y_samples_Mat5,  '-.',  'tab:purple',    ) #   r"GP samples $\nu = 5/2$")


plt.plot(X, y, label=r"$f(x) = x \sin(x)$", linestyle="-", c='b', linewidth=2)
plt.plot(X_train, y_train, linestyle='None', c='k', marker='o', markersize=10, label="observations")

plt.legend(fontsize=16,frameon=False)
plt.xlabel("$x$", fontsize=24)
plt.ylabel("$f(x)$", fontsize=24)
_ = plt.title("Gaussian process regression with multiple kernels", fontsize=24)
plt.xlim(X.min(), X.max())
plt.show()

# # %%
# # We see that for a prediction made on a data point close to the one from the
# # training set, the 95% confidence has a small amplitude. Whenever a sample
# # falls far from training data, our model's prediction is less accurate and the
# # model prediction is less precise (higher uncertainty).
# #
# # Example with noisy targets
# # --------------------------
# #
# # We can repeat a similar experiment adding an additional noise to the target
# # this time. It will allow seeing the effect of the noise on the fitted model.
# #
# # We add some random Gaussian noise to the target with an arbitrary
# # standard deviation.
# noise_std = 0.75
# y_train_noisy = y_train + rng.normal(loc=0.0, scale=noise_std, size=y_train.shape)
#
# # %%
# # We create a similar Gaussian process model. In addition to the kernel, this
# # time, we specify the parameter `alpha` which can be interpreted as the
# # variance of a Gaussian noise.
# gaussian_process = GaussianProcessRegressor(
#     kernel=kernel, alpha=noise_std**2, n_restarts_optimizer=9
# )
# gaussian_process.fit(X_train, y_train_noisy)
# mean_prediction, std_prediction = gaussian_process.predict(X, return_std=True)
#
# # %%
# # Let's plot the mean prediction and the uncertainty region as before.
# plt.plot(X, y, label=r"$f(x) = x \sin(x)$", linestyle="dotted")
# plt.errorbar(
#     X_train,
#     y_train_noisy,
#     noise_std,
#     linestyle="None",
#     color="tab:blue",
#     marker=".",
#     markersize=10,
#     label="Observations",
# )
# plt.plot(X, mean_prediction, label="Mean prediction")
# plt.fill_between(
#     X.ravel(),
#     mean_prediction - 1.96 * std_prediction,
#     mean_prediction + 1.96 * std_prediction,
#     color="tab:orange",
#     alpha=0.5,
#     label=r"95% confidence interval",
# )
# plt.legend()
# plt.xlabel("$x$")
# plt.ylabel("$f(x)$")
# _ = plt.title("Gaussian process regression on a noisy dataset")
#
# plt.show()


==> test/test2.py <==

# https://scikit-learn.org/stable/auto_examples/gaussian_process/plot_gpr_noisy_targets.html
# https://scikit-learn.org/stable/auto_examples/gaussian_process/plot_gpr_prior_posterior.html#sphx-glr-auto-examples-gaussian-process-plot-gpr-prior-posterior-py
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
mpl.rcParams['xtick.labelsize'] = 18
mpl.rcParams['ytick.labelsize'] = 18

def gfun(X):
    return np.sin(0.9*X);

X = np.linspace(start=-5, stop=5, num=1_000).reshape(-1, 1)
# y = np.squeeze(X * np.sin(X))
# rng = np.random.RandomState(1)
# training_indices = rng.choice(np.arange(y.size), size=6, replace=False)
# X_train, Y_train = X[training_indices], y[training_indices]

X_train = np.loadtxt('Xtrain.dat')
X_test  = np.loadtxt('Xtest.dat')
Y_train = np.loadtxt('Ytrain.dat')
Y_test  = np.loadtxt('Ytest.dat')

X_train = np.atleast_2d(X_train).T
X_test  = np.atleast_2d(X_test).T

from sklearn.gaussian_process import GaussianProcessRegressor
from sklearn.gaussian_process.kernels import RBF
from sklearn.gaussian_process.kernels import Matern

alpha=1e-1**2
n_samples = 5

# squared-exponential kernel
kernel_sqexp = 1 * RBF(length_scale=1.0, length_scale_bounds=(1e-2, 1e2))
gpr_sqexp = GaussianProcessRegressor(kernel=kernel_sqexp, alpha=alpha, n_restarts_optimizer=9)
gpr_sqexp.fit(X_train, Y_train)
gpr_sqexp.kernel_
y_samples_sqexp = gpr_sqexp.sample_y(X, n_samples)

# Matern 1/2
kernelMat1 = 1.0 * Matern(length_scale=1.0, length_scale_bounds=(1e-1, 10.0), nu=0.5)
gpr_Mat1 = GaussianProcessRegressor(kernel=kernelMat1, alpha=alpha, n_restarts_optimizer=9)
gpr_Mat1.fit(X_train, Y_train)
gpr_Mat1.kernel_
y_samples_Mat1 = gpr_Mat1.sample_y(X, n_samples)

# Matern 3/2
kernelMat3 = 1.0 * Matern(length_scale=1.0, length_scale_bounds=(1e-1, 10.0), nu=1.5)
gpr_Mat3 = GaussianProcessRegressor(kernel=kernelMat3, alpha=alpha, n_restarts_optimizer=9)
gpr_Mat3.fit(X_train, Y_train)
gpr_Mat3.kernel_
y_samples_Mat3 = gpr_Mat3.sample_y(X, n_samples)

# Matern 5/2
kernelMat5 = 1.0 * Matern(length_scale=1.0, length_scale_bounds=(1e-1, 10.0), nu=2.5)
gpr_Mat5 = GaussianProcessRegressor(kernel=kernelMat5, alpha=alpha, n_restarts_optimizer=9)
gpr_Mat5.fit(X_train, Y_train)
gpr_Mat5.kernel_
y_samples_Mat5 = gpr_Mat5.sample_y(X, n_samples)

mu_sqexp, s_sqexp = gpr_sqexp.predict(X_test, return_std=True)
mu_Mat5,  s_Mat5  = gpr_Mat5.predict( X_test, return_std=True)
mu_Mat3,  s_Mat3  = gpr_Mat3.predict( X_test, return_std=True)
mu_Mat1,  s_Mat1  = gpr_Mat1.predict( X_test, return_std=True)

# print(y_samples_Mat5.shape)

fig, (ax1, ax2, ax3, ax4) = plt.subplots(1, 4, sharey=True)
# fig = plt.figure()

# subfigs = fig.subfigure(1,4, wspace=0.07)

def plot_gp(X, mean_prediction, std_prediction, customLineStyle='-', customColor='b', customLabel=None):
    plt.plot(X, mean_prediction, linestyle=customLineStyle, color=customColor, label=customLabel)
    plt.fill_between(X.ravel(),
    mean_prediction - 1.96 * std_prediction,
    mean_prediction + 1.96 * std_prediction,
    alpha=0.5,
    label=r"95% confidence interval",
    )

def plot_gp_samples(X, y_samples, customLineStyle='-', customColor='b', customLabel=None):
    for i in range(y_samples.shape[1]):
        plt.plot(X, y_samples[:,i], linestyle=customLineStyle, c=customColor, label=customLabel)


noisyTruthHandler, = ax1.plot(X_test, Y_test, linestyle='--', c='m', label='noisy truth')
noiselessTruthHandler, = ax1.plot(X_test, gfun(X_test), linestyle='-.', c='r', label='noiseless truth')
predictionHandler, = ax1.plot(X_test, mu_sqexp, linestyle='-', color='b', label=r'prediction')
for i in range(y_samples_sqexp.shape[1]):
    sampleHandler, = ax1.plot(X, y_samples_sqexp[:,i], linestyle=':', c='tab:purple', label='posterior samples')
ax1.errorbar(X_train, Y_train, yerr=1.96 * np.sqrt(alpha), ecolor='k', fmt='None')
trainHandler, = ax1.plot(X_train, Y_train, linestyle='', linewidth=0, c='k', marker='o', markersize=10, label='train')
ax1.fill_between(X_test.ravel(), mu_sqexp - 1.96 * s_sqexp, mu_sqexp + 1.96 * s_sqexp, color='tab:blue', alpha=0.2)
# ax1.legend(handles=[noisyTruthHandler, noiselessTruthHandler, predictionHandler, trainHandler, sampleHandler], frameon=False, loc='upper left')
ax1.set_title(r'squared-exponential', fontsize=18)
ax1.set_xlim([-5, 5])

noisyTruthHandler, = ax2.plot(X_test, Y_test, linestyle='--', c='m', label='noisy truth')
noiselessTruthHandler, = ax2.plot(X_test, gfun(X_test), linestyle='-.', c='r', label='noiseless truth')
predictionHandler, = ax2.plot(X_test, mu_Mat1, linestyle='-', color='b', label=r'prediction')
for i in range(y_samples_Mat1.shape[1]):
    sampleHandler, = ax2.plot(X, y_samples_Mat1[:,i], linestyle=':', c='tab:purple', label='posterior samples')
ax2.errorbar(X_train, Y_train, yerr=1.96 * np.sqrt(alpha), ecolor='k', fmt='None')
trainHandler, = ax2.plot(X_train, Y_train, linestyle='', linewidth=0, c='k', marker='o', markersize=10, label='train')
ax2.fill_between(X_test.ravel(), mu_Mat1 - 1.96 * s_Mat1, mu_Mat1 + 1.96 * s_Mat1, color='tab:blue', alpha=0.2)
# ax2.legend(handles=[noisyTruthHandler, noiselessTruthHandler, predictionHandler, trainHandler, sampleHandler], frameon=False, loc='upper left')
ax2.set_title('Matérn-1/2', fontsize=18)
ax2.set_xlim([-5, 5])

noisyTruthHandler, = ax3.plot(X_test, Y_test, linestyle='--', c='m', label='noisy truth')
noiselessTruthHandler, = ax3.plot(X_test, gfun(X_test), linestyle='-.', c='r', label='noiseless truth')
predictionHandler, = ax3.plot(X_test, mu_Mat3, linestyle='-', color='b', label=r'prediction')
for i in range(y_samples_Mat3.shape[1]):
    sampleHandler, = ax3.plot(X, y_samples_Mat3[:,i], linestyle=':', c='tab:purple', label='posterior samples')
ax3.errorbar(X_train, Y_train, yerr=1.96 * np.sqrt(alpha), ecolor='k', fmt='None')
trainHandler, = ax3.plot(X_train, Y_train, linestyle='', linewidth=0, c='k', marker='o', markersize=10, label='train')
ax3.fill_between(X_test.ravel(), mu_Mat3 - 1.96 * s_Mat3, mu_Mat3 + 1.96 * s_Mat3, color='tab:blue', alpha=0.2)
# ax3.legend(handles=[noisyTruthHandler, noiselessTruthHandler, predictionHandler, trainHandler, sampleHandler], frameon=False, loc='upper left')
ax3.set_title('Matérn-3/2', fontsize=18)
ax3.set_xlim([-5, 5])

noisyTruthHandler, = ax4.plot(X_test, Y_test, linestyle='--', c='m', label='noisy truth')
noiselessTruthHandler, = ax4.plot(X_test, gfun(X_test), linestyle='-.', c='r', label='noiseless truth')
predictionHandler, = ax4.plot(X_test, mu_Mat5, linestyle='-', color='b', label=r'prediction')
for i in range(y_samples_Mat5.shape[1]):
    sampleHandler, = ax4.plot(X, y_samples_Mat5[:,i], linestyle=':', c='tab:purple', label='posterior samples')
ax4.errorbar(X_train, Y_train, yerr=1.96 * np.sqrt(alpha), ecolor='k', fmt='None')
trainHandler, = ax4.plot(X_train, Y_train, linestyle='', linewidth=0, c='k', marker='o', markersize=10, label='train')
ax4.fill_between(X_test.ravel(), mu_Mat5 - 1.96 * s_Mat5, mu_Mat5 + 1.96 * s_Mat5, color='tab:blue', alpha=0.2)
# ax4.legend(handles=[noisyTruthHandler, noiselessTruthHandler, predictionHandler, trainHandler, sampleHandler], frameon=False, loc='upper left')
ax4.set_title('Matérn-5/2', fontsize=18)
ax4.set_xlim([-5, 5])

# handles, labels = ax4.get_legend_handles_labels()
# print(labels)
fig.legend(handles=[noisyTruthHandler, noiselessTruthHandler, predictionHandler, trainHandler, sampleHandler], labels=['noisy truth', 'noiseless truth', 'prediction', 'noisy observations', 'posterior samples'], bbox_to_anchor=(1, 1), borderaxespad=0, bbox_transform=fig.transFigure, frameon=False)

plt.show()

# plt.legend()
# plt.ylabel("$f(x)$")
# _ = plt.title("Comparison of GPR with different kernels")
# plt.xlabel("$x$")

# ax1.plot_gp(X, mu_sqexp, s_sqexp, '-',  'tab:orange', r"Squared-exponential")
# ax1.plot_gp_samples(X, y_samples_sqexp, '-',  'tab:orange',   ) #   r"GP samples $\nu \to \infty$")

# plt.plot(X, y, label=r"$f(x) = x \sin(x)$", linestyle="-", c='b', linewidth=2)
# plt.plot(X_train, Y_train, linestyle='None', c='k', marker='o', markersize=10, label="observations")

# plt.legend(fontsize=16,frameon=False)
# plt.xlabel("$x$", fontsize=24)
# plt.ylabel("$f(x)$", fontsize=24)
# # _ = plt.title("Gaussian process regression with multiple kernels", fontsize=24)
# plt.xlim(X.min(), X.max())
# plt.show()



==> test/varyGPparams.py <==

# https://scikit-learn.org/stable/auto_examples/gaussian_process/plot_gpr_noisy_targets.html
# https://scikit-learn.org/stable/auto_examples/gaussian_process/plot_gpr_prior_posterior.html#sphx-glr-auto-examples-gaussian-process-plot-gpr-prior-posterior-py

# https://scikit-learn.org/stable/modules/gaussian_process.html
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
mpl.rcParams['xtick.labelsize'] = 24
mpl.rcParams['ytick.labelsize'] = 24


def gfun(X):
    return np.sin(0.9*X);

X = np.linspace(start=-5, stop=5, num=1_000).reshape(-1, 1)
# y = np.squeeze(X * np.sin(X))
# rng = np.random.RandomState(1)
# training_indices = rng.choice(np.arange(y.size), size=6, replace=False)
# X_train, Y_train = X[training_indices], y[training_indices]

X_train = np.loadtxt('Xtrain.dat')
X_test  = np.loadtxt('Xtest.dat')
Y_train = np.loadtxt('Ytrain.dat')
Y_test  = np.loadtxt('Ytest.dat')

X_train = np.atleast_2d(X_train).T
X_test  = np.atleast_2d(X_test).T

y = gfun(X)

# X = np.linspace(start=0, stop=10, num=1_000).reshape(-1, 1)
# y = np.squeeze(X * np.sin(X))


from sklearn.gaussian_process import GaussianProcessRegressor
from sklearn.gaussian_process.kernels import RBF
from sklearn.gaussian_process.kernels import Matern

n_samples = 5 
noise_std = 1e-1 # default

## SE kernel
kernel = 1 * RBF(length_scale=1.0, length_scale_bounds=(1e-2, 1e2))
gpr = GaussianProcessRegressor(kernel=kernel, n_restarts_optimizer=9, alpha=noise_std**2)
gpr.fit(X_train, Y_train)
print(gpr.kernel_) # 0.665**2 * RBF(length_scale=1.17)
print(gpr.kernel_.theta) # [-0.81685234  0.15591356]
params = gpr.kernel_.get_params(deep=True) # either True or False

print(params) # {'k1': 0.665**2, 'k2': RBF(length_scale=1.17), 'k1__constant_value': 0.4418201671439711, 'k1__constant_value_bounds': (1e-05, 100000.0), 'k2__length_scale': 1.1687251796116547, 'k2__length_scale_bounds': (0.01, 100.0)}

## change kernel hyper-parameters
# params['k1'] = 0.75**2
# params['k2'] = RBF(length_scale=2.10)
# gpr.kernel_.set_params(**params)

# y_samples = gpr.sample_y(X, n_samples)

mean_prediction, std_prediction = gpr.predict(X, return_std=True)

## plot
def plot_gp(X, mean_prediction, std_prediction, customLineStyle='-', customColor='b', customLabel=None):
    plt.plot(X, mean_prediction, linestyle=customLineStyle, color=customColor, label=customLabel)
    plt.fill_between(X.ravel(),
    mean_prediction - 1.96 * std_prediction,
    mean_prediction + 1.96 * std_prediction,
    alpha=0.5,
    label=r"95% confidence interval",
    )

plot_gp(X, mean_prediction, std_prediction, '-',  'tab:orange', r"optimized $\theta$")

plt.plot(X, y, label=r"$f(x) = x \sin(x)$", linestyle="-", c='b', linewidth=2)
plt.plot(X_train, Y_train, linestyle='None', c='k', marker='o', markersize=10, label="observations")

plt.legend(fontsize=16,frameon=False)
plt.xlabel("$x$", fontsize=24)
plt.ylabel(r"$f(x) = \sin(0.9x)$", fontsize=24)
_ = plt.title(r"GPR with different $\theta$", fontsize=24)
plt.xlim(X.min(), X.max())
plt.show()







